The Syncline Model -- Analyzing the Impact of Time Synchronization in Sensor Fusion

The accuracy of sensor fusion algorithms are limited by either the intrinsic sensor noise, or by the quality of time synchronization of the sensors. While the intrinsic sensor noise only depends on the respective sensors, the error induced by quality of, or lack of, synchronization depends on the dynamics of the vehicles and robotic system and the magnitude of time synchronization errors. To meet their sensor fusion requirements, system designers must consider both which sensor to use and also how to synchronize them. This paper presents the Syncline model, a simple visual model of how time synchronization affects the accuracy of sensor fusion for different mobile robot platform. The model can serve as a simple tool to determine which synchronization mechanisms should be used.

==> sim/kinematics.py <==
import math
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation as R


from math import sin, cos, atan, degrees, radians, tan
def eulerToAngle(RPY, deg=True):
    r = R.from_euler('xyz', RPY, degrees=deg)
    return np.linalg.norm(r.as_rotvec())

def rotMat(roll, pitch, yaw, deg=True):
    return R.from_euler('xyz', [roll, pitch,yaw], degrees=deg).as_matrix()

def bearMat(azimuth, elev, deg=True):
    return R.from_euler('xyz', [0, elev, azimuth], degrees=deg).as_matrix()


def eRotMatWC(sRPY, dotRPY, syncPrecision, deg=True):
    roll = sRPY[0] + dotRPY[0]*syncPrecision
    pitch = sRPY[1] + dotRPY[1]*syncPrecision
    yaw = sRPY[2] + dotRPY[2]*syncPrecision

    return R.from_euler('xyz', [roll,pitch,yaw], degrees=deg).as_matrix()


def eBearMatWC(sAzi, sElev, deg=True):
    return R.from_euler('xyz', [0,sElev, sAzi], degrees=deg).as_matrix()


def getTrueGnss(p_ebr, gnss_lever, R_nb):
    return p_ebr + np.matmul(R_nb, gnss_lever)

def getTrueLidar(p_ebr, p_eo, lidar_lever, R_brbl, R_nb):
    p_el = p_ebr + np.matmul(R_nb, lidar_lever)
    return np.matmul(R_brbl.transpose(), np.matmul(R_nb.transpose(), p_eo-p_el))



# Calculate position
def calcPos(R_nb, R_b, d, p_b=np.array([0,0,0]).transpose(), e_pb=np.array([0,0,0]).transpose(),  R_enb = np.identity(3), R_eb=np.identity(3),e_d = 0):

    R_nb_hat = np.matmul(R_nb, R_enb)
    R_b_hat = np.matmul(R_b, R_eb)
    R_tot = np.matmul(R_nb_hat, R_b_hat)

    d_hat = np.array([d+e_d,0,0]).transpose()

    p_o = p_b + e_pb + np.matmul(R_tot, d_hat)

    return p_o

def calcPos2(p_eb_hat, R_nb_hat, p_bo_hat, p_gnss_lidar = np.array([0,0,0]), R_brbl = np.identity(3)):
    p_eb_hat = np.array(p_eb_hat)
    p_bo_hat = np.array(p_bo_hat)
    p_gnss_lidar = np.array(p_gnss_lidar)

    p_bo_hat_r = np.matmul(R_brbl, p_bo_hat)
    p_eo_hat = p_eb_hat + np.matmul(R_nb_hat, p_gnss_lidar+p_bo_hat_r)
    return p_eo_hat


def measGnss(p_eb, ep_eb=np.array([0,0,0]), p_rgnss=np.array([0,0,0]), mu=0, v_eb=np.array([0,0,0]), omega_nb=np.array([0,0,0]), degrees=True):
    p_eb = np.array(p_eb)
    ep_eb = np.array(ep_eb)
    p_rgnss = np.array(p_rgnss)
    v_eb = np.array(v_eb)
    if degrees:
        omega_nb = np.array([math.radians(x) for x in omega_nb])

    p_eb_hat = p_eb.copy()
    _tmp = np.cross(omega_nb, p_rgnss)
    _tmp += v_eb
    p_eb_hat += _tmp*mu
    p_eb_hat += ep_eb
    return p_eb_hat


def measLidar(p_bo, ep_bo=np.array([0,0,0])):
    p_bo = np.array(p_bo)
    ep_bo = np.array(ep_bo)
    p_bo_hat = p_bo + ep_bo
    return p_bo_hat

def measIns(R_nb, eR_nb=np.identity(3), mu=0, omega_nb=np.array([0,0,0]).transpose(), degrees=True):
    if degrees:
        omega_nb = [math.radians(x) for x in omega_nb]
    R_nb_hat = R_nb.copy()
    tmp  = np.matmul(R_nb, skewSymmetric(omega_nb))
    R_nb_hat += mu * tmp
    R_nb_hat = np.matmul(R_nb_hat,eR_nb)
    return R_nb_hat

def bear2RotMat(bear, degrees=True):
    r = bear[0]
    azi = bear[1]
    elev = bear[2]
    rm = R.from_euler('xyz', [0, elev, azi], degrees=degrees).as_matrix()
    return rm



def getPosError(p_eb, sBear, degrees=True):
    p_eb = np.array(p_eb)
    r = np.linalg.norm(p_eb)
    dr = sBear[0]
    rm = bear2RotMat(sBear, degrees)

    p_hat = np.matmul(rm, p_eb)
    p_hat = (p_hat/r) * (r + dr)

    ep_eb = np.subtract(p_hat, p_eb)
    return ep_eb


def skewSymmetric(p):
    r = np.mat(f"0,{-p[2]},{p[1]};{p[2]},0,{-p[0]};{-p[1]},{p[0]},0")
    return r




def calcBearing(p_b, p_o, R_nb):
    p = p_o - p_b
    b = np.matmul(R_nb.transpose(), p)
    d = np.linalg.norm(p)
    b = b/d


    elev = - math.degrees(math.atan2(b[2],math.sqrt(1-math.pow(b[2],2))))
    #elev = math.degrees(math.asin(-b[2]))


    if (b[1] == 0):
        azi = 0.0
    else:
        azi = math.degrees(math.atan2(b[1],b[0]))

    return np.array([d,azi,elev])



def triangulate(alpha1, pb1, alpha2, pb2):

    xb1 = pb1[0]
    xb2 = pb2[0]
    yb1 = pb1[1]
    yb2 = pb2[1]

    tanAlpha1 = math.tan(math.radians(alpha1))
    tanAlpha2 = math.tan(math.radians(alpha2))

    xr = (yb2 - yb1 + tanAlpha1*xb1 - tanAlpha2*xb2) / (tanAlpha1-tanAlpha2)
    yr = yb1 - (xb1  - xr)*math.tan(math.radians(alpha1))
    return np.array([xr,yr])



def triangulate2(pb, theta1, theta2, baseline, yaw, deg=True):
    if deg:
        theta1 = math.radians(theta1)
        theta2 = math.radians(theta2)
        yaw = math.radians(yaw)


    if theta1 > math.pi/2:
        theta1_ = math.pi - theta1
        d = baseline*math.tan(theta2)/(1 - (math.tan(theta2)/math.tan(theta1_)))

    elif theta2 > math.pi/2:
        theta2_ = math.pi - theta2
        d = baseline * tan(theta1) * tan(theta2_)/(tan(theta2_)-tan(theta1))
    else:
        d = baseline/((math.cos(theta1)/math.sin(theta1) + (math.cos(theta2)/math.sin(theta2))))

    if d < 0:
        return [0,0]
    hyp1 = d/math.sin(theta1)
    b1 = hyp1 * math.cos(theta1)

    pbd = np.array([-baseline/2+b1, 0])
    pdo = np.array([0,d])

    R_eb = getRotMat2d(yaw)

    po = pb + np.matmul(R_eb, pbd+pdo)
    return po

def getRotMat2d(yaw_rad):
    return np.array([[cos(yaw_rad), -sin(yaw_rad)], [sin(yaw_rad), cos(yaw_rad)]])

def getBearings(pb, po, yaw_deg, baseline, returnDeg=True):
    yaw_rad = math.radians(yaw_deg)

    rotMat = getRotMat2d(yaw_rad)
    pbc1 = np.array([-baseline/2,0]).transpose()
    pbc2 = np.array([baseline/2,0]).transpose()

    # Calculate bearing to c1
    pc1 = pb + np.matmul(rotMat,pbc1)
    pc1e = po - pc1
    pc1o = np.matmul(rotMat.transpose(), pc1e)

    # Calculate bearing to c2
    tmp = po - pb - np.matmul(rotMat,pbc2)
    pc2o = np.matmul(rotMat.transpose(), tmp)

    b1 = degrees(math.atan(pc1o[1]/pc1o[0]))

    if b1 < 0:
        b1 = 180 + b1
    b2 = degrees(math.atan(pc2o[1]/-pc2o[0]))

    if b2 < 0:
        b2 = 180 + b2

    return (b1, b2)




==> sim/main.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation as R

from kinematics import *
from robots import *
from sensors import *
from syncline import *
from simulators import *

import pickle
import sys

LW=5

plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=32)

HATCH=["**", "///", "...", "---", "OO", "++", "\\\\", "oo"]


def nameToRobot(name):
    robot = None
    if sys.argv[2] == "UAVMultiRotor":
        robot = UAVMultiRotor()
    elif sys.argv[2] == "UAVFixedWing":
        robot = UAVFixedWing()
    elif sys.argv[2] == "LargeSurveyVessel":
        robot = LargeSurveyVessel()
    elif sys.argv[2] == "SmallSurveyVessel":
        robot = SmallSurveyVessel()
    elif sys.argv[2] == "BoatOtter":
        robot = USV()
    elif sys.argv[2] == "Car":
        robot = Car()
    return robot



PLATFORMS=["UAVFixedWing"]

def main():

    p_b = np.mat('0;0;0')
    e_pb = np.mat('0;0;0')

    R_nb = rotMat(15,0,0)

    print(R_nb[0][0])
    R_b = bearMat(10,5)
    d=1

    p_o = calcPos(R_nb, R_b,d)


    print(p_o)

def plotSynclineComponentsSurvey(robot):
    sv = robot
    uv = HuginAuv()

    ins_sv = SBGEllipse()
    ins_uv = SBGEllipse()
    gnss_sv = TrimbleR12RTK()
    usbl = GyroUSBL()
    mbe = Sonic2026()

    nSensors = 7

    syncs = [0.01, 0.005, 0.001, 1e-4,1e-5,1e-6]

    labels = [ins_sv.getLabel(), gnss_sv.getLabel(), usbl.getLabel(), ins_uv.getLabel(), mbe.getLabel(), "\\textbf{Synchronization error SV}", "\\textbf{Synchronization error AUV}"]

    synclines = list()
    tau = getTauTotalSurvey(sv,uv,gnss_sv, ins_sv, usbl, ins_uv, mbe)
    print(tau)
    syncs.append(tau+1e-6)
    syncs.sort()

    synclinesComponents = calcSyncLineComponentsInvertedSurvey(sv,uv,gnss_sv,ins_sv,usbl,ins_uv,mbe,syncs)
    synclines = list()
    for i in range(nSensors):
        synclines.append([x[i] for x in synclinesComponents])

    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("\\textbf{Synchronization offset [s]}")
    ax.set_ylabel("\\textbf{Estimation error [m]}")
    ax.set_xscale("log")
    ax.set_title("\\textbf{{Error sources for {0}}}".format(robot.getName()))
    #ax.set_yscale("log")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    prev = [0] * len(synclines[0])
    for i, syncline in enumerate(synclines):
        print(syncline)
        ax.plot(syncs, syncline, label=labels[i])
        ax.fill_between(syncs, prev, syncline)
        prev = syncline

    ax.legend()
    plt.tight_layout()
    plt.savefig(f"syncline-components-survey.pdf")

def plotSynclineComponents(robot):
    ins = SBGEllipse()
    gnss = uBloxF9PRTK()
    lidar = VelodyneAlphaPrime()

    nSensors = 4
    syncs = [0.01, 0.001, 1e-4,1e-5,1e-6]

    labels = [ins.getLabel(), lidar.getLabel(), gnss.getLabel(), "\\textbf{Synchronization error}"]

    synclines = list()
    tau = getTauTotal(robot, gnss, ins, lidar)
    print(tau)
    syncs.append(tau+1e-6)
    syncs.sort()

    synclinesComponents = calcSyncLineComponentsInverted(robot,lidar,ins,gnss,syncs)
    synclines = list()
    for i in range(nSensors):
        synclines.append([x[i] for x in synclinesComponents])

    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("Synchronization offset [s]")
    ax.set_ylabel("Estimation error [m]")
    ax.set_xscale("log")
    ax.set_title("\\textbf{{Error sources for {}}}".format(robot.getName()))
    #ax.set_yscale("log")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    prev = [0] * len(synclines[0])
    for i, syncline in enumerate(synclines):
        print(syncline)
        ax.plot(syncs, syncline, label=labels[i], lw=LW)
        ax.fill_between(syncs, prev, syncline)
        prev = syncline

    ax.legend()
    plt.tight_layout()
    plt.savefig(f"syncline-components-direct.pdf")

def calcSyncLine(robot, lidar, ins, gnss, tau, syncs):
    error = list()
    for s in syncs:

        syncError = s * (np.linalg.norm(robot.getMaxV()) + robot.getRange()*math.radians(np.linalg.norm(robot.getMaxAngVel())))


        insError = getInsAttError2(robot, ins)
        lidarAttError = getLidarAttError2(robot, lidar)
        lidarPosError = getLidarPosError(robot, lidar)
        gnssError = getGnssPosError(robot, gnss)
        sensError = insError + lidarAttError + gnssError + lidarPosError

        if syncError > sensError:
            error.append(1/(syncError+sensError))
        else:
            error.append(1/(sensError+syncError))

    return error

def plotSyncLineSurvey():
    robots = [(LargeSurveyVessel(), HuginAuv()), (SmallSurveyVessel(), HuginAuv())]

    ins_sv = MRU5()
    ins_uv = MRU5()
    gnss_sv = TrimbleR12RTK()
    usbl = GyroUSBL()
    mbe = Sonic2026()

    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5,1e-6]

    for (sv, uv) in robots:
        tau = getTauTotalSurvey(sv,uv, gnss_sv, ins_sv, usbl, ins_uv,mbe)
        print(f"Robots={sv.getName(), uv.getName()} tau={tau}")
        syncs.append(tau+1e-9)
    syncs.sort()

    synclines = list()
    for (sv,uv) in robots:
        synclines.append(calcSyncLineSurvey(sv,uv,gnss_sv,ins_sv, usbl, ins_uv,mbe, syncs))


    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    syncs = [1/x for x in syncs]
    for i, syncline in enumerate(synclines):
        ax.plot(syncs, syncline, label=f"{robots[i][0].getLabel()} + {robots[i][1].getLabel()}", lw=LW)
    ax.legend()

    plt.tight_layout()
    plt.savefig("syncline-survey.pdf")


def plotSyncLine():
    robots = [USV(), Car(), UAVFixedWing(), UAVMultiRotor(), HuginAuv(), LargeSurveyVessel(), SmallSurveyVessel(), HiROV()]
    ins = MRU5()
    gnss = uBloxF9PRTK()
    lidar = RieglVux1Uav()

    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5,1e-6]

    synclines = list()
    for r in robots:
        tau = getTauTotal(r, gnss, ins, lidar)
        print(tau)
        syncs.append(tau+1e-6)
    syncs.sort()

    for r in robots:
        tau = getTauTotal(r, gnss, ins, lidar)
        synclines.append(calcSyncLine(r,lidar,ins,gnss, tau, syncs))


    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    #ax.set_title("Synclins for Direct Georeferencing")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    syncs = [1/x for x in syncs]
    for i, syncline in enumerate(synclines):
        ax.plot(syncs, syncline, label=robots[i].getLabel(), lw=LW)
    ax.legend()

    plt.tight_layout()
    plt.savefig("syncline-direct.pdf", bbox_inches='tight')


def plotSynclineSensorsSurvey(robot):

    sv = robot
    uv = HuginAuv()
    sensors =[
        (uBloxF9PPVT(), SBGEllipse(), HIPAP502(), SBGEllipse(), M3Sonar()),
        (uBloxF9PRTK(), SBGEllipse(), HIPAP502(), SBGEllipse(), M3Sonar()),
        (uBloxF9PRTK(), MRU5(), HIPAP502(), MRU5(), M3Sonar()),
        (uBloxF9PRTK(), MRU5(), GyroUSBL(), MRU5(), M3Sonar()),
        (uBloxF9PRTK(), MRU5(), GyroUSBL(), MRU5(), Sonic2026()),
    ]

    labels = [f"{x[0].getLabel()}+{x[1].getLabel()}+{x[2].getLabel()}+{x[3].getLabel()}+{x[4].getLabel()}" for x in sensors]



    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5,1e-6, 1e-7,1e-8]

    synclines = list()
    for (gnss, ins_sv, usbl, ins_uv, mbe) in sensors:
        tau = getTauTotalSurvey(sv,uv, gnss, ins_sv, usbl, ins_uv, mbe)
        print(tau)
        syncs.append(tau - 1e-4)
    syncs.sort()

    for (gnss, ins_sv, usbl, ins_uv, mbe) in sensors:
        synclines.append(calcSyncLineSurvey(sv,uv,gnss, ins_sv,usbl,ins_uv,mbe, syncs))

    fig, ax = plt.subplots(figsize=(16,16))
    #ax.set_title(f"Syncline for {robot.getLabel()} with different sensors")
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid()
    syncs = [1/x for x in syncs]
    print(synclines)
    print(syncs)
    for i, syncline in enumerate(synclines):
        ax.plot(syncs, syncline, label=labels[i], lw=LW)
    ax.legend()
    plt.tight_layout()
    plt.savefig("syncline-sensors-survey.pdf")

def plotSynclineSensors(robot):

    sensors =[
        (uBloxF9PPVT(), SBGEllipse(), VelodyneAlphaPrime()),
        (uBloxF9PRTK(), SBGApogee(), VelodyneHDL32E()),
        (TrimbleR12RTK(), MRU5(), RieglVux1Uav())
    ]

    labels = [f"{x[0].getLabel()}+{x[1].getLabel()}+{x[2].getLabel()}" for x in sensors]

    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5,1e-6, 1e-7,1e-8]

    synclines = list()
    for (gnss, ins, lidar) in sensors:
        tau = getTauTotal(robot, gnss, ins, lidar)
        print(tau)
        syncs.append(tau - 1e-4)
    syncs.sort()


    for (gnss, ins, lidar) in sensors:
        synclines.append(calcSyncLine(robot,lidar,ins,gnss,0, syncs))

    fig, ax = plt.subplots(figsize=(16,16))
   # ax.set_title(f"Syncline for {robot.getName()} with different sensors")
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid()
    syncs = [1/x for x in syncs]
    print(synclines)
    print(syncs)
    for i, syncline in enumerate(synclines):
        ax.plot(syncs, syncline, label=labels[i], lw=LW)
    ax.legend()
    
    plt.tight_layout()
    plt.savefig("syncline-sensors-direct.pdf")


def plotReferenceSyncline(sensorError, robot):
    error = list()
    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5, 1e-6, 1e-7, 1e-8]
    for s in syncs:

        syncError = s * (np.linalg.norm(robot.getMaxV()) + robot.getRange()*math.radians(np.linalg.norm(robot.getMaxAngVel())))
        err = syncError + sensorError
        error.append(1/err)
    
    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid()
    syncs = [1/x for x in syncs]
    ax.plot(syncs, error, label="Syncline Model", lw=LW)
    ax.legend()
    plt.tight_layout()

    plt.savefig("syncline-example.pdf")




def plotEvaluateSyncline2(path, sv, uv, gnss, ins_sv, usbl, ins_uv, mbe):
    with open(path, "rb") as fp:
        [winner, winnerP, running, runningP] = pickle.load(fp)

    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid(True)

    syncs = [1, 1e-1, 1e-2, 1e-3, 1e-4, 1e-6]
    syncs_syncline = syncs.copy()
    tau = getTauTotalSurvey(sv,uv,gnss, ins_sv, usbl, ins_uv, mbe)
    syncs_syncline.append(tau + 1e-6)
    syncs_syncline.sort()

    acc_est = calcSyncLineSurvey(sv,uv,gnss, ins_sv, usbl, ins_uv,mbe, syncs_syncline)

    print(acc_est, syncs_syncline)
    syncs = [1 / x for x in syncs]
    syncs_syncline = [1/x for x in syncs_syncline]
    acc = [1/x for x in winner]

    ax.plot(syncs,acc, label="\\textbf{Simulation}", lw=LW)
    ax.plot(syncs_syncline,acc_est, label="\\textbf{Syncline model}", lw=LW)
    ax.legend()
    plt.tight_layout()
    plt.savefig("syncline-evaluate-survey.pdf")



def plotEvaluateSyncline1(path, robot, gnss, ins, lidar):
    with open(path, "rb") as fp:
        [winner, winnerP, running, runningP] = pickle.load(fp)

    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("\\textbf{Synchronization accuracy [1/s]}")
    ax.set_ylabel("\\textbf{Estimation accuracy [1/m]}")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.grid(True)


    syncs = [1, 1e-1, 1e-2, 1e-3, 1e-4, 1e-6]
    syncs_syncline = syncs.copy()
    syncs_syncline.append(getTauTotal(robot,gnss, ins, lidar) + 1e-6)
    syncs_syncline.sort()

    acc_est = calcSyncLine(robot, lidar, ins, gnss, 0, syncs_syncline)

    print(acc_est, syncs_syncline)
    syncs = [1 / x for x in syncs]
    syncs_syncline = [1/x for x in syncs_syncline]
    acc = [1/x for x in winner]

    ax.plot(syncs,acc, label="\\textbf{Simulation}", lw=LW)
    ax.plot(syncs_syncline,acc_est, label="\\textbf{Syncline model}", lw=LW)
    ax.legend()
    plt.tight_layout()
    plt.savefig("syncline-evaluate-direct.pdf")
#######################################################################3
# Default values


def test():
    print(getInsAttError(HuginAuv(), SBGEllipse()))
    print(getInsAttTau(HuginAuv(), SBGEllipse()))
    print(getTauINS2(HuginAuv(), SBGEllipse()))
    print(getTauINS(HuginAuv(), SBGEllipse()))


if __name__ == '__main__':
    # test()
    # exit(0)
    if len(sys.argv) == 3:
        if sys.argv[1] == "simDirectGeoref":
            robot = None
            if sys.argv[2] == "UAVMultiRotor":
                robot = UAVMultiRotor()
            elif sys.argv[2] == "UAVFixedWing":
                robot = UAVFixedWing()
            elif sys.argv[2] == "LargeSurveyVessel":
                robot = LargeSurveyVessel()
            elif sys.argv[2] == "SmallSurveyVessel":
                robot = USV()
            elif sys.argv[2] == "BoatOtter":
                robot = USV()
            elif sys.argv[2] == "Car":
                robot = Car()
            else:
                exit(-1)


            ins = SBGEllipse()
            gnss = uBloxF9PRTK()
            gnss.setLever([robot.getBaseline(),0,0])
            lidar = VelodyneAlphaPrime()

            sim_DirectGeoref3(robot, lidar, ins,gnss, steps=2, savePath=f"sim_DirectGeoref4_{robot.getName()}_{ins.getName()}_{gnss.getName()}_{lidar.getName()}", debug=False)



        elif sys.argv[1] == "plotSynclineComponents":
            robot = nameToRobot(sys.argv[2])
            plotSynclineComponents(robot)

        elif sys.argv[1] == "plotSynclineComponentsSurvey":
            robot = nameToRobot(sys.argv[2])
            plotSynclineComponentsSurvey(robot)

        elif sys.argv[1] == "plotSynclineSensorsSurvey":
            robot = nameToRobot(sys.argv[2])
            plotSynclineSensorsSurvey(robot)


        elif sys.argv[1] == "plotSynclineSensors":
            robot = nameToRobot(sys.argv[2])
            plotSynclineSensors(robot)




    elif len(sys.argv) == 2:
        if sys.argv[1] == "plotSurvey":
            raise NotImplementedError()

        elif sys.argv[1] == "plotEvaluateSynclineSurvey":
            sv = SmallSurveyVessel()
            uv = HuginAuv()
            ins_sv = MRU5()
            gnss = uBloxF9PRTK()
            usbl = HIPAP502()
            ins_uv = MRU5()
            mbe = Sonic2026()
            path="sim_syncline_evaluate_example2.txt"

            plotEvaluateSyncline2(path, sv,uv, gnss, ins_sv, usbl, ins_uv, mbe)


        elif sys.argv[1] == "simSurveySV":
            savePath = "sim_syncline_evaluate_survey"

            robot = SmallSurveyVessel()
            auv = HuginAuv()
            auvMaxV = auv.getMaxV()[0]

            robot.maxV[0] = robot.maxV[0] + auvMaxV

            ins = MRU5()
            lidar = HIPAP502()
            gnss = uBloxF9PRTK()
            gnss.setLever([robot.getBaseline(), 0, 0])

            sim_DirectGeoref3(robot, lidar, ins, gnss, steps=2,
                              savePath=savePath,
                              debug=False)


        elif sys.argv[1] == "simSurveyUV":
            robot = None
            prevRes= "sim_syncline_evaluate_survey.txt"
            winner = None
            with open(prevRes, "rb") as fp:
                [winner, winnerP, running, runningP] = pickle.load(fp)
                print(f"Localization Worst-Case={winner}")

            robot = HuginAuv()
            ins = MRU5()
            lidar = Sonic2026()
            usbl = HIPAP502()
            usbl.setLever([robot.getBaseline(), 0, 0])
            sim_DirectGeoref4(robot, usbl, winner, ins, lidar, steps=2,
                              savePath=f"sim_syncline_evaluate_example2")



        elif sys.argv[1] == "plotEvaluateSyncline":
            robot = UAVFixedWing()
            gnss = uBloxF9PRTK()
            ins = SBGEllipse()
            lidar = VelodyneAlphaPrime()


            simResFile = "sim_syncline_evaluate_example1.txt"
            plotEvaluateSyncline1(simResFile, robot, gnss, ins, lidar)
        if sys.argv[1] == "compareTau":
            robots = [USV(), Car(), UAVMultiRotor(), UAVFixedWing()]
            sensors = [VelodyneAlphaPrime(), SBGEllipse(), MRU5(), SBGApogee()]

            for s in sensors:
                print(f"Sensor={s.getName()}")
                for r in robots:
                    tau1 = 0
                    tau2 = 0
                    if isinstance(s, INS):
                        tau1 = getTauINS(r,s)
                        tau2 = getTauINS2(r,s)
                    elif isinstance(s, Position):
                        tau2 = getTauPos2(r,s)
                    else:
                        tau1 = getTauLidar(r,s)
                        tau2 = getTauLidar2(r,s)
                    print(f"Robot={r.getName()}, Tau1={tau1} tau2={tau2}")
        if sys.argv[1] == "calcTauSurvey":
            robots = [LargeSurveyVessel(), SmallSurveyVessel(), HuginAuv()]
            sensors = [uBloxF9PPVT(), uBloxF9PRTK(),  SBGEllipse(), MRU5(), HIPAP502(), GyroUSBL(),Sonic2026(), M3Sonar()]

            for s in sensors:
             #   print(f"Sensor={s.getName()}")
                taus = list()
                for r in robots:
                    tau = 0
                    if isinstance(s, INS):
                        tau = getTauINS2(r,s)
                    elif isinstance(s, Position):
                        tau = getTauPos2(r,s)
                    else:
                        tau = getTauLidar2(r,s)
                    taus.append(tau*1000)
                 #   print(f"Robot={r.getName()}, Tau={tau}")
                print(f"{s.getName()} & {taus[0]:.3f}ms & {taus[1]:.3f}ms & {taus[2]:.3f}ms \\\\")
        if sys.argv[1] == "calcTau":
            robots = [USV(), Car(), UAVMultiRotor(), UAVFixedWing()]
            sensors = [uBloxF9PPVT(), uBloxF9PRTK(), SBGEllipse(), MRU5(), VelodyneAlphaPrime(),  RieglVux1Uav()]

            for s in sensors:
                #print(f"Sensor={s.getName()}")
                taus = list()
                for r in robots:
                    tau = 0
                    if isinstance(s, INS):
                        tau = getTauINS2(r,s)
                    elif isinstance(s, Position):
                        tau = getTauPos2(r,s)
                    else:
                        tau = getTauLidar2(r,s)
                    taus.append(tau*1000)
                print(f"{s.getName()} & {taus[0]:.3f}ms & {taus[1]:.3f}ms & {taus[2]:.3f}ms & {taus[3]:.3f}\\\\")

        elif sys.argv[1] == "plotSyncLine":
            plotSyncLine()
        elif sys.argv[1] == "plotSyncLineSurvey":
            plotSyncLineSurvey()
        elif sys.argv[1] == "plotReferenceSyncline":
            r = Car()
            sensorError = 0.1
            plotReferenceSyncline(sensorError, r)
    else:
        robot = UAVFixedWing()
        ins = SBGEllipse()
        gnss = uBloxF9PRTK()
        gnss.setLever([robot.getBaseline(), 0, 0])
        lidar = VelodyneAlphaPrime()

        sim_DirectGeoref3(robot, lidar, ins, gnss, steps=2,
                          savePath=f"sim_DirectGeoref4_{robot.getName()}_{ins.getName()}_{gnss.getName()}_{lidar.getName()}",
                          debug=False)

        prevRes = "sim_DirectGeoref3_LargeSurveyVessel_MRU5_SBGEllipse_Kongsberg HIPAP502 (USBL)_Large Survey Vessel.txt"
        winner = None
        with open(prevRes, "rb") as fp:
            [winner, winnerP, running, runningP] = pickle.load(fp)
            print(f"Localization Worst-Case={winner}")


        ins = MRU5()
        lidar = Sonic2026()
        usbl = HIPAP502()
        usbl.setLever([robot.getBaseline(),0,0])
        sim_DirectGeoref4(robot, usbl, winner, ins, lidar, steps=2, savePath=f"simSurvey_{robot.getName()}_{ins.getName()}_{usbl.getName()}_{lidar.getName()}.txt")




==> sim/robots.py <==
from abc import ABC

class Robot(ABC):
    def __init__(self, maxV, maxAngVel, maxAng, range, baseline):
        self.maxV = maxV
        self.maxAngVel = maxAngVel
        self.maxAng = maxAng
        self.range = range
        self.baseline = baseline

    def setRange(self, range):
        self.range = range

    def setBaseline(self, baseline):
        self.baseline = baseline

    def getRange(self):
        return self.range

    def getMaxV(self):
        return self.maxV

    def getMaxAngVel(self):
        return self.maxAngVel

    def getMaxAng(self):
        return self.maxAng

    def getName(self):
        pass

    def getBaseline(self):
        return self.baseline

    def getLabel(self):
        return "\\textbf{" + self.getName() + "}"




class UAVFixedWing(Robot):
    def __init__(self):
        maxV = [21,0,0]
        maxAngVel=[45,45,45]
        maxAng=[89,45,45]
        range = 100
        baseline = 1
        super().__init__(maxV, maxAngVel, maxAng, range, baseline)

    def getName(self):
        return "UAV Fixed Wing"

class UAVMultiRotor(Robot):
    def __init__(self):
        maxV = [5,0,0]
        maxAngVel=[180,180,180]
        maxAng=[89,30,30]
        range=5
        baseline=0.5
        super().__init__(maxV, maxAngVel, maxAng,range,baseline)

    def getName(self):
        return "UAV Multi Rotor"

class USV(Robot):
    def __init__(self):
        maxV = [5,0,0]
        maxAngVel=[12,9,8]
        maxAng=[15,15,89]
        range=30
        baseline=2
        super().__init__(maxV, maxAngVel, maxAng,range,baseline)

    def getName(self):
        return "USV"

class Car(Robot):
    def __init__(self):
        maxV = [30,0,0]
        maxAngVel=[10,10,10]
        maxAng=[5,5,89]
        range=50
        baseline=2
        super().__init__(maxV, maxAngVel, maxAng,range,baseline)

    def getName(self):
        return "Car"


class LargeSurveyVessel(Robot):
    def __init__(self):
        maxV = [2.5,0,0]
        maxAngVel=[3,3,1.5]
        maxAng=[15,15,89]
        range=1000
        baseline=50
        super().__init__(maxV, maxAngVel, maxAng,range,baseline)

    def getName(self):
        return "Large SV"

class SmallSurveyVessel(Robot):
    def __init__(self):
        maxV = [4,0,0]
        maxAngVel=[12,9,8]
        maxAng=[15,15, 89]
        range=1000
        baseline=10
        super().__init__(maxV, maxAngVel, maxAng,range,baseline)

    def getName(self):
        return "Small SV"

class HuginAuv(Robot):
    def __init__(self):
        maxV = [2.1, 0, 0]
        maxAngVel = [1.4, 3, 8]
        maxAng = [45, 45, 89]
        range = 30
        baseline = 5
        super().__init__(maxV, maxAngVel, maxAng, range, baseline)

    def getName(self):
        return "AUV"

class HiROV(Robot):
    def __init__(self):
        maxV = [1.5, 0, 0]
        maxAngVel = [4, 8, 3]
        maxAng = [45, 45, 89]
        range = 30
        baseline = 5
        super().__init__(maxV, maxAngVel, maxAng, range, baseline)

    def getName(self):
        return "ROV"


==> sim/sensors.py <==
from abc import ABC
from scipy.spatial.transform import Rotation as R
import numpy as np
import math

class Sensors(ABC):
    def __init__(self, name, lever = np.array([0,0,0]), mounting=np.identity(3)):
        self.name = name
        self.lever = lever
        self.mounting = mounting
    def getName(self):
        return self.name
    def getLabel(self):
        return "\\textbf" + "{" + self.name + "}"

    def setLever(self, lever):
        self.lever = np.array(lever)
    def getLever(self):
        return self.lever
    def setMounting(self, mounting):
        self.mounting = mounting
    def getMounting(self):
        return self.mounting



class Lidar(Sensors):
    def __init__(self, sAzi, sElev, sRange, name):
        self.sAzi = sAzi
        self.sElev = sElev
        self.sRange = sRange
        super().__init__(name)

    def getsRangeBearing(self):
        return [self.sRange, self.sAzi, self.sElev]

    def getsRot(self):
        r = R.from_euler('xyz', [0, self.sElev, self.sAzi], degrees=True)
        return np.linalg.norm(r.as_rotvec())


class VelodyneAlphaPrime(Lidar):
    def __init__(self):
        super().__init__(0.1, 0.2, 0.04, "AlphaPrime")

class VelodyneHDL32E(Lidar):
    def __init__(self):
        range = 0.02
        azi = 0.08
        elev = 0.08
        super().__init__(azi,elev,range, "HDL32E")

class FaroFocusPlus(Lidar):
    def __init__(self):
        range = 0.001
        angularAcc = 19/3600
        super().__init__(angularAcc, angularAcc, range)

# http://products.rieglusa.com/Asset/RIEGL_VUX-1UAV_Datasheet_2020-09-22.pdf
class RieglVux1Uav(Lidar):
    def __init__(self):
        super().__init__(0.006, 0.006, 0.01, "VUX1-UAV")

#https://www.kongsberg.com/contentassets/37b2b502e3d549d6ab66dcd5d551e750/463787aa_em304_mkii_data_sheet.pdf
class M3Sonar(Lidar):
    def __init__(self):
        sAzi = 0.9
        sElev = 0.5
        sRange = 0.01
        super().__init__(sAzi, sElev, sRange, "M3 Sonar")

#https://www.r2sonic.com/wp-content/uploads/2020/03/MBES-Spec-US-03-02-2020.pdf
class Sonic2026(Lidar):
    def __init__(self):
        sAzi = 0.45
        sElev = 0.45
        sRange = 0.001
        super().__init__(sAzi, sElev, sRange, "Sonic2026")

#https://www.kongsberg.com/maritime/products/Acoustics-Positioning-and-Communication/acoustic-positioning-systems/hipap-models
class HIPAP502(Lidar):
    def __init__(self):
        sAzi = 0.06
        sElev = 0.06
        sRange = 0.02
        super().__init__(sAzi, sElev,sRange, "HIPAP502")

class GyroUSBL(Lidar):
    def __init__(self):
        sAzi = 0.04
        sElev = 0.04
        sRange = 0.015
        super().__init__(sAzi, sElev,sRange, "USBL7000")

class Position(Sensors):
    def __init__(self, sPos, name):
        self.sPos = sPos
        super().__init__(name)

    def getsPos(self):
        return self.sPos



class INS(Sensors):
    def __init__(self, sRPY, name):
        self.sRPY = sRPY
        super().__init__(name)

    def getsRPY(self):
        return self.sRPY

    def getsRot(self):
        r = R.from_euler('xyz', self.sRPY, degrees=True)
        return np.linalg.norm(r.as_rotvec())

class SBGEllipseGnss(Position):
    def __init__(self):
        sPos = [0.01,0.01,0.01]
        super().__init__(sPos,"Ellipse")

class SBGEllipse(INS):
    def __init__(self):
        sRPY = [0.1,0.1,0.2]
        sPos = [0.01,0.01,0.01]
        super().__init__(sRPY, "Ellipse")


class uBloxF9PPVT(Position):
    def __init__(self):
        sPos = [1.5,1.5,1.5]
        super().__init__(sPos, "F9P PVT")

class uBloxF9PRTK(Position):
    def __init__(self):
        sPos = [0.01, 0.01, 0.01]
        super().__init__(sPos, "F9P RTK")

class TrimbleR12Diff(Position):
    def __init__(self):
        sPos = [0.25,0.25,0.50]
        super().__init__(sPos, "TrimbleR12 DGNSS")

class TrimbleR12RTK(Position):
    def __init__(self):
        sPos = [0.008,0.008,0.015]
        super().__init__(sPos, "TrimbleR12 RTK")

class MRU5(INS):
    def __init__(self):
        sRPY=[0.002, 0.002, 0.002]
        super().__init__(sRPY, "MRU5")

# https://www.sbg-systems.com/wp-content/uploads/Apogee_Series_Leaflet.pdf
class SBGApogee(INS):
    def __init__(self):
        sRPY = [0.008, 0.008, 0.03]
        super().__init__(sRPY, "Apogee")
class SBGApogeeGnss(Position):
    def __init__(self):
        sPos = [0.01, 0.01, 0.01]
        super().__init__(sPos, "Apogee")


class Camera(Sensors):
    def __init__(self, res, size, fov_deg, name):
        self.res =res
        self.size =size
        self.fov = fov_deg
        super().__init__(name)

    def calcGSD(self, d):

        horizontalWidth = 2*d*math.tan(math.radians(self.fov/2))
        return horizontalWidth/self.res[0]

    def getFOV(self):
        return self.fov

    def getFocalLength(self):
        return self.size[0]*1e-3/math.tan(math.radians(self.fov)/2)


    def getPixelSize(self):
        return self.size[0]*1e-3/self.res[0]

    def getsBearing(self):
        return (self.fov/self.res[0])

class OmronSentech(Camera):
    def __init__(self):
        res = [2480,1536]
        size = [7.18,5.32]
        fov_deg = 10
        super().__init__(res,size,fov_deg, "OmronSentech")

class GenieNano(Camera):
    def __init__(self):
        res = [640,480]
        size = [3.6,2.4]
        fov_deg = 40
        super().__init__(res,size,fov_deg, "GenieNano")






==> sim/sim_stereo_vision.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation as R

from kinematics import *
from robots import *
from sensors import *

import pickle
import sys

from main import frange, assertEqualVecs

plt.rcParams.update({'font.size': 24})


def calcFOVandMounting(robot, camera):
    r = robot.getRange()
    b = robot.getBaseline()
    


def calcTauCrit(robot, camera):
    d = robot.getRange()
    baseline=robot.getBaseline()
    vMax = np.linalg.norm(robot.getMaxV())
    omegaMax = robot.getMaxAngVel()[2]


    errSensor = d*d*camera.getPixelSize()*2/(camera.getFocalLength()*baseline)

    #print(f"vMax={vMax}, omegaMax={omegaMax}, errSensor={errSensor} err={vMax+d*math.radians(omegaMax)}")
    tauCrit = (errSensor)/(vMax + d*math.radians(omegaMax))
    return tauCrit


def calcSyncline(robot, camera, syncs):
    d = robot.getRange()
    vMax = robot.getMaxV()[0]
    omegaMax = robot.getMaxAngVel()[2]

    print(f"pixelSz={camera.getPixelSize()} focalLength={camera.getFocalLength()}")

    baseline = robot.getBaseline()
    errSensor = d*d*camera.getPixelSize()*2/(camera.getFocalLength()*baseline)
    acc = list()
    for sync in syncs:
        errSync = sync * (vMax + d*math.radians(omegaMax))
        if errSync > errSensor:
            acc.append(1/(errSync+errSensor))
        else:
            acc.append(1/(errSensor+errSync))
    return acc


def plotSynclineCam():
    robot = Car()
    cams = [OmronSentech(), GenieNano()]
    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5,1e-6]

    synclines = list()
    for c in cams:
        tau = calcTauCrit(robot, c)
        syncs.append(tau-1e-6)
    syncs.sort()
    for c in cams:
        synclines.append(calcSyncline(robot, c, syncs))

    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("Synchronization accuracy [1/s]")
    ax.set_ylabel("Estimation accuracy [1/m]")
    ax.set_xscale("log")
    ax.set_yscale("log")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    syncs = [1/x for x in syncs]
    for i, syncline in enumerate(synclines):
        ax.plot(syncs, syncline, label=cams[i].getName())
    ax.legend()

    plt.savefig("syncline-stereo-vision-cam.pdf")

def plotSynclineRobot():
    robots = [BoatOtter(), Car(), UAVFixedWing(), UAVMultiRotor()]
    cam = OmronSentech()
    syncs = [1, 0.1, 0.05, 0.01, 0.005, 0.001, 1e-4,1e-5,1e-6]

    synclines = list()
    for r in robots:
        tau = calcTauCrit(r,cam)
        print(tau)
        syncs.append(tau-1e-6)
    syncs.sort()

    for r in robots:
        synclines.append(calcSyncline(r,cam,syncs))


    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("Synchronization accuracy [1/s]")
    ax.set_ylabel("Estimation accuracy [1/m]")
    ax.set_xscale("log")
    ax.set_yscale("log")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    syncs = [1/x for x in syncs]
    for i, syncline in enumerate(synclines):
        ax.plot(syncs, syncline, label=robots[i].getName())
    ax.legend()

    plt.savefig("syncline-stereo-vision-robot.pdf")



def sim_StereoVision2D(robot, cam, save = False, savepath="sim_StereoVision", debug=False):

    # TODO: Use 10x10 pixels as object detection minimum size.
    #Rc1mount = getRotMat2d()

    omegaMax_deg = robot.getMaxAngVel()[2]
    vMax = robot.getMaxV()[0]
    r = robot.getRange()*1.0
    fov_deg = cam.getFOV()
    baseline = 2

    sBearing = cam.getsBearing()
    syncs = [0.3,0.1,0.05,0.02,0.01,0.005,0.002,0.001,0.0005,0.0002,0.0001, 1e-5,1e-6]




    pb = np.array([0.0,0.0])
    po = np.array([0.0,r])
    yaw0_deg = 0


    winner = [0.0] * len(syncs)
    winnerParams = [None] * len(syncs)

    (trueB1, trueB2) = getBearings(pb,po,0,baseline)

    for sc1 in frange(sBearing, 5):
        b1 = trueB1 + sc1
        for sc2 in frange(sBearing, 5):
            for v in frange(vMax, 5):
                for omega_deg in frange(omegaMax_deg, 5):
                    for i, sync in enumerate(syncs):
                        yaw = yaw0_deg + sync * omega_deg
                        pb1 = pb.copy()
                        pb1[1] += sync*v
                        (errB1, errB2) = getBearings(pb1, po, yaw, baseline)
                        b2 = errB2 + sc2
                        poTest = triangulate2(pb1, errB1,errB2, baseline, yaw)
                        assertEqualVecs(poTest, po, 6)

                        if v == 30 and omega_deg==2.0 and i==0:
                            _a = 10

                        poHat = triangulate2(pb1, b1, b2, baseline, 0)


                        err = abs(po[1]-poHat[1])
                        if err > winner[i]:
                            winner[i] = err
                            winnerParams[i] = (v, omega_deg)







    # Plot

    syncs2 = syncs.copy()

    tau = calcTauCrit(robot, cam)
    syncs2.append(tau-1e-6)
    syncs2.sort()
    synclineModel = calcSyncline(robot, cam, syncs2)

    fig, ax = plt.subplots(figsize=(16,16))
    ax.set_xlabel("Synchronization accuracy [1/s]")
    ax.set_ylabel("Estimation accuracy [1/m]")
    ax.set_xscale("log")
    ax.set_yscale("log")
    #ax.axvline(x=(1/16e-3), label="FTDI jitter")
    #ax.axvline(x=(1/1e-6),label="SentiBoard")
    #ax.axvline(x=1/1e-3, label="VeraVis")
    ax.grid()
    syncs = [1/x for x in syncs]
    syncs2 = [1/x for x in syncs2]
    sims = [1/x for x in winner]

    ax.plot(syncs, sims, label="Simulation")
    ax.plot(syncs2, synclineModel, label="Model")
    ax.legend()

    plt.savefig("syncline-sim-compare-stereo.pdf")


    if save:
        with open(f"{savepath}_{robot.getName()}.txt", "wb") as fp:
            pickle.dump([winner,winnerParams], fp)

    print(f"Winners={winner} params={winnerParams}")
if __name__ == '__main__':

    if len(sys.argv) == 2:
        if sys.argv[1] == "calcTau":
            robots = [ BoatOtter(), Car(), UAVMultiRotor(), UAVFixedWing()]
            cams = [GenieNano(), OmronSentech()]

            for cam in cams:
                print(f"Cam={cam.getName()}")
                for r in robots:
                    tauCrit = calcTauCrit(r,cam)
                    print(f"Robot={r.getName()} tauCrit={tauCrit*1000}ms")


        elif sys.argv[1] == "plotSynclineCam":
            plotSynclineCam()
        elif sys.argv[1] == "plotSynclineRobot":
            plotSynclineRobot()

    elif len(sys.argv) == 3:
        if sys.argv[1] == "simStereoVision":
            if sys.argv[2] == "BoatOtter":
                sim_StereoVision2D(BoatOtter(), OmronSentech(), save=True)
            if sys.argv[2] == "Car":
                sim_StereoVision2D(Car(), OmronSentech(), save=True)
            if sys.argv[2] == "UAVMultiRotor":
                sim_StereoVision2D(UAVMultiRotor(), OmronSentech(), save=True)
            if sys.argv[2] == "UAVFixedWing":
                sim_StereoVision2D(UAVFixedWing(), OmronSentech(), save=True)
    else:

        sim_StereoVision2D(Car(), OmronSentech(), save=True)
        pass


==> sim/simulators.py <==
import numpy as np
import math
import pickle

from sensors import *
from kinematics import *
from robots import *

def _frange(start, stop, nsteps):
    diff = stop-start
    delta = diff/nsteps
    res = list()
    for i in range(nsteps):
        res.append(start + delta*i)

    res.append(stop)
    return res

def frange(start,nsteps):
    return _frange(-start,start,nsteps)

def assertEqualVecs(p1, p2, places):
    for i in range(len(p1)):
        diff = abs(p1[i]-p2[i])
        if (diff  > places):
            print(f"vec={p1} and vec={p2} NOT EQUAL")
            return False

    return True

def sim_DirectGeoref4(robot, gnss, gnss_worst_case, ins, mbe, steps=3, savePath="", debug = False):

    STEPS = steps
    dotRPY = robot.getMaxAngVel()
    dotPos = np.array(robot.getMaxV()).transpose()
    maxRPY= robot.getMaxAng()
    sBearing = mbe.getsRangeBearing()
    sRPY = ins.getsRPY()

    syncs = [1, 1e-1, 1e-2, 1e-3, 1e-4, 1e-6]
    d = robot.getRange()*1.0

    e_pb = np.array(dotPos)

    rolls = list(range(-maxRPY[0],maxRPY[0],20))
    pitches = list(range(-maxRPY[1],maxRPY[1],20))
    yaws = list(range(-maxRPY[2],maxRPY[2],20))

    pb = np.array([0.0,0.0,0.0]).transpose()
    po = np.array([d,d,d]).transpose()/math.sqrt(3)


    gnss_lever = gnss.getLever()
    lidar_lever = mbe.getLever()
    lidar_mounting = mbe.getMounting()




    winner = [0.0] * len(syncs)
    winnerParams = [None] * len(syncs)
    running = [0.0] * len(syncs)
    runningParams = [None] * len(syncs)




    rpys = list()


    for r in rolls:
        print(f"r={r}")
        for p in pitches:
            print(f"p={p}")
            for y in yaws:
                print(f"y={y}")
                rpys.append([r,p,y])

                # Get Attitude
                R_nb = rotMat(r,p,y)

                p_eb_gnss = getTrueGnss(pb, gnss_lever, R_nb)
                p_blbo = getTrueLidar(pb, po, lidar_lever, lidar_mounting, R_nb)
                p_test = calcPos2(p_eb_gnss, R_nb, p_blbo, lidar_lever-gnss_lever, lidar_mounting)

                assert(assertEqualVecs(po, p_test, 0.0001))

                for iAzi, sAzi in enumerate(frange(sBearing[1], STEPS - 1)):
                    for iElev, sElev in enumerate(frange(sBearing[2], STEPS - 1)):
                        for sRange in frange(sBearing[0], STEPS-1):
                            ep_bo = getPosError(po, [sRange, sAzi, sElev], degrees=True)
                            p_blbo_hat = measLidar(p_bo=p_blbo, ep_bo=ep_bo)
                            for iSr, sR in enumerate(frange(sRPY[0], STEPS - 1)):
                                for iSp, sP in enumerate(frange(sRPY[1], STEPS - 1)):
                                    for iSy, sY in enumerate(frange(sRPY[2], STEPS - 1)):
                                        eR_nb = R.from_euler('xyz', [sR,sP,sY] ,degrees=True).as_matrix()
                                        for iDotR, dotR in enumerate(frange(dotRPY[0], STEPS - 1)):
                                            for iDotP, dotP in enumerate(frange(dotRPY[1], STEPS - 1)):
                                                for iDotY, dotY in enumerate(frange(dotRPY[2], STEPS - 1)):
                                                    omega_nb=np.array([dotR, dotP, dotY])
                                                    for v in [0, np.linalg.norm(dotPos)]:
                                                        for idx, sync in enumerate(syncs):

                                                            p_eb_hat = measGnss(p_eb_gnss,
                                                                                p_rgnss=gnss_lever,
                                                                                mu=sync,
                                                                                omega_nb=omega_nb,
                                                                                v_eb=[v,0,0],
                                                                                ep_eb=[0,0,0]
                                                                                )


                                                            R_nb_hat = measIns(R_nb=R_nb,
                                                                               eR_nb=eR_nb,
                                                                               mu=sync,
                                                                               omega_nb=omega_nb)

                                                            if debug:
                                                                eul= R.from_matrix(R_nb_hat).as_euler('xyz', degrees=True)
                                                                print(f"mu={sync} R_nb_hat = <{eul[0]},{eul[1]},{eul[2]}")

                                                            p_eo_hat = calcPos2(p_eb_hat, R_nb_hat,
                                                                                p_blbo_hat, lidar_lever - gnss_lever,
                                                                                R_brbl=lidar_mounting)

                                                            localization_err = gnss_worst_case[idx]
                                                            epsilon = np.linalg.norm(po - p_eo_hat)
                                                            epsilon += localization_err

                                                            if epsilon > winner[idx]:
                                                                running[idx] = winner[idx]
                                                                runningParams[idx] = winnerParams[idx]
                                                                winner[idx] = epsilon
                                                                winnerParams[idx] = (
                                                                    r, p, y, sRange, sAzi, sElev, sR, sP, sY,
                                                                    dotR, dotP, dotY, v, sync)
                                                                print(f"syncs={syncs} highest={winner}")
                                                            elif epsilon > running[idx]:
                                                                running[idx] = epsilon
                                                                runningParams[idx] = (
                                                                    r, p, y, sRange, sAzi, sElev, sR, sP, sY,
                                                                    dotR, dotP, dotY, v, sync)


    if savePath != "":
        with open(f"{savePath}_{robot.getName()}.txt", "wb") as fp:
            pickle.dump([winner,winnerParams,running, runningParams], fp)




def sim_DirectGeoref3(robot, lidar, ins, gnss, savePath = "", debug = False, steps=4):
    dotRPY = robot.getMaxAngVel()
    dotPos = np.array(robot.getMaxV()).transpose()
    maxRPY= robot.getMaxAng()
    sBearing = lidar.getsRangeBearing()
    sRPY = ins.getsRPY()
    sXYZ = gnss.getsPos()

    syncs = [1, 1e-1, 1e-2, 1e-3, 1e-4, 1e-6]
    d = robot.getRange()*1.0

    rolls = list(range(-maxRPY[0],maxRPY[0],30))
    pitches = list(range(-maxRPY[1],maxRPY[1],30))
    yaws = list(range(-maxRPY[2],maxRPY[2],30))

    pb = np.array([0.0,0.0,0.0]).transpose()
    po = np.array([d,d,d]).transpose()/math.sqrt(3)


    gnss_lever = gnss.getLever()
    lidar_lever = lidar.getLever()
    lidar_mounting = lidar.getMounting()

    winner = [0.0] * len(syncs)
    winnerParams = [None] * len(syncs)
    running = [0.0] * len(syncs)
    runningParams = [None] * len(syncs)

    p_gt = list()
    p_elidar = list()
    p_esync = list()
    rpys = list()

    for r in rolls:
        print(f"r={r}")
        for p in pitches:
            print(f"p={p}")
            for y in yaws:
                print(f"y={y}")

                # Get Attitude
                R_nb = rotMat(r,p,y)

                p_eb_gnss = getTrueGnss(pb, gnss_lever, R_nb)
                p_blbo = getTrueLidar(pb, po, lidar_lever, lidar_mounting, R_nb)
                p_test = calcPos2(p_eb_gnss, R_nb, p_blbo, lidar_lever-gnss_lever, lidar_mounting)

                assert(assertEqualVecs(po, p_test, 0.0001))


                for iAzi, sAzi in enumerate(frange(sBearing[1], steps - 1)):
                    for iElev, sElev in enumerate(frange(sBearing[2], steps - 1)):
                        for sRange in frange(sBearing[0], steps-1):
                            ep_bo = getPosError(po, [sRange, sAzi, sElev], degrees=True)
                            p_blbo_hat = measLidar(p_bo=p_blbo, ep_bo=ep_bo)
                            for ix, sPosX in enumerate(frange(sXYZ[0], steps - 1)):
                                for iy, sPosY in enumerate(frange(sXYZ[1], steps - 1)):
                                    for iz, sPosZ in enumerate(frange(sXYZ[2], steps - 1)):
                                        ep_eb = np.array([sPosX, sPosY, sPosZ])
                                        for iSr, sR in enumerate(frange(sRPY[0], steps - 1)):
                                            for iSp, sP in enumerate(frange(sRPY[1], steps - 1)):
                                                for iSy, sY in enumerate(frange(sRPY[2], steps - 1)):
                                                    eR_nb = R.from_euler('xyz', [sR,sP,sY] ,degrees=True).as_matrix()
                                                    for iDotR, dotR in enumerate(frange(dotRPY[0], steps - 1)):
                                                        for iDotP, dotP in enumerate(frange(dotRPY[1], steps - 1)):
                                                            for iDotY, dotY in enumerate(frange(dotRPY[2], steps - 1)):
                                                                omega_nb=np.array([dotR, dotP, dotY])
                                                                for v in [0, np.linalg.norm(dotPos)]:
                                                                    for idx, sync in enumerate(syncs):
                                                                        p_eb_hat = measGnss(p_eb=p_eb_gnss,
                                                                                            ep_eb=ep_eb,
                                                                                            p_rgnss=gnss_lever,
                                                                                            mu=sync,
                                                                                            v_eb=[v,0,0],
                                                                                            omega_nb=omega_nb)
                                                                        R_nb_hat = measIns(R_nb=R_nb,
                                                                                           eR_nb=eR_nb,
                                                                                           mu=sync,
                                                                                           omega_nb=omega_nb)

                                                                        if debug:
                                                                            eul= R.from_matrix(R_nb_hat).as_euler('xyz', degrees=True)
                                                                            print(f"mu={sync} R_nb_hat = <{eul[0]},{eul[1]},{eul[2]}")

                                                                        p_eo_hat = calcPos2(p_eb_hat, R_nb_hat,
                                                                                            p_blbo_hat, lidar_lever - gnss_lever,
                                                                                            R_brbl=lidar_mounting)

                                                                        epsilon = np.linalg.norm(po - p_eo_hat)

                                                                        if r==-15 and p==-15 and y==-89:
                                                                            a = 10
                                                                            pass

                                                                        if epsilon > winner[idx]:
                                                                            winner[idx] = epsilon.copy()
                                                                            winnerParams[idx] = (
                                                                                r, p, y, sRange, sAzi, sElev, sR, sP, sY,
                                                                                dotR, dotP, dotY, sPosX, sPosY, sPosZ, v, sync)
                                                                            print(f"syncs={syncs} highest={winner}")


    if savePath != "":
        with open(f"{savePath}.txt", "wb") as fp:
            pickle.dump([winner,winnerParams,running, runningParams], fp)


def sim_DirectGeoref2(robot, lidar, ins, save = False, savepath="sim_DirectGeoref2", debug=False):

    dotRPY = robot.getMaxAngVel()
    dotPos = np.array(robot.getMaxV()).transpose()
    maxRPY= robot.getMaxAng()
    sBearing = lidar.getsRangeBearing()
    sRPY = ins.getsRPY()
    syncs = [1, 1e-1, 1e-2, 1e-3, 1e-4, 1e-6]
    d = robot.getRange()

    e_pb = np.array(dotPos)

    rolls = list(range(-maxRPY[0],maxRPY[0],20))
    pitches = list(range(-maxRPY[1],maxRPY[1],20))
    yaws = list(range(-maxRPY[2],maxRPY[2],20))

    pb = np.array([0,0,0]).transpose()
    po = np.array([d,d,d]).transpose()/math.sqrt(3)

    winner = [0.0] * len(syncs)
    winnerParams = [None] * len(syncs)
    running = [0.0] * len(syncs)
    runningParams = [None] * len(syncs)

    p_gt = list()
    p_elidar = list()
    p_esync = list()
    rpys = list()

    STEPS = 4

    R_enbs = np.zeros((STEPS, STEPS, STEPS, STEPS, STEPS, STEPS,len(syncs),3,3))

    for iSr, sR in enumerate(frange(sRPY[0], STEPS-1)):
        for iSp, sP in enumerate(frange(sRPY[1], STEPS-1)):
            for iSy, sY in enumerate(frange(sRPY[2], STEPS-1)):
                for iDotR, dotR in enumerate(frange(dotRPY[0], STEPS-1)):
                    for iDotP, dotP in enumerate(frange(dotRPY[1], STEPS-1)):
                        for iDotY, dotY in enumerate(frange(dotRPY[2], STEPS-1)):
                            for iSync, sync in enumerate(syncs):
                                R_enbs[iSr][iSp][iSy][iDotR][iDotP][iDotY][iSync] = eRotMatWC([sR, sP, sY], [dotR, dotP, dotY],
                                                                                              sync)

    R_ebs = np.zeros((STEPS,STEPS,3,3))
    for iAzi, sAzi in enumerate(frange(sBearing[1],STEPS-1)):
        for iElev, sElev in enumerate(frange(sBearing[2],STEPS-1)):
            R_ebs[iAzi][iElev] = eBearMatWC(sAzi, sElev)

    for r in rolls:
        print(f"r={r}")
        for p in pitches:
            print(f"p={p}")
            for y in yaws:
                print(f"y={y}")
                rpys.append([r,p,y])

                # Get Attitude
                R_nb = rotMat(r,p,y)

                # Calculate bearing
                trueBearing = calcBearing(pb, po, R_nb)

                # Verify that everything works
                R_b = bearMat(trueBearing[1], trueBearing[2])
                d = trueBearing[0]
                p_test = calcPos(R_nb, R_b,d)
                assert(assertEqualVecs(po, p_test, 0.0001))

                # SYstem state
                R_nb = rotMat(r, p, y)
                # Ground truth
                for iAzi in range(STEPS):
                    for iElev in range(STEPS):
                        R_eb = R_ebs[iAzi][iElev]
                        for sRange in frange(sBearing[0], STEPS-1):
                            for iR in range(STEPS):
                                for iP in range(STEPS):
                                    for iY in range(STEPS):
                                        for iDotR, dotR in enumerate(frange(dotRPY[0], STEPS-1)):
                                            for iDotP, dotP in enumerate(frange(dotRPY[1], STEPS-1)):
                                                for iDotY, dotY in enumerate(frange(dotRPY[2], STEPS-1)):
                                                    for v in [0, np.linalg.norm(dotPos)]:
                                                        for idx, sync in enumerate(syncs):
                                                            R_enb = R_enbs[iR][iP][iY][iDotR][iDotP][iDotY][idx]
                                                            e_pb = sync * np.array([dotR,dotP,dotY])
                                                            e_d = sRange
                                                            p_hat = calcPos(R_nb,R_b,d,R_enb=R_enb,R_eb=R_eb,e_pb=e_pb,e_d=e_d)
                                                            epsilon = np.linalg.norm(po-p_hat)

                                                            if epsilon > winner[idx]:
                                                                running[idx] = winner[idx]
                                                                runningParams[idx] = winnerParams[idx]
                                                                winner[idx] = epsilon
                                                                winnerParams[idx] = (r,p,y, sRange,sAzi,sElev,sR,sP,sY,dotR,dotP,dotY,v,sync)
                                                                print(f"syncs={syncs} highest={winner}")
                                                            elif epsilon > running[idx]:
                                                                running[idx] = epsilon
                                                                runningParams[idx] = (r,p,y,sRange,sAzi,sElev,sR,sP,sY,dotR,dotP,dotY,v,sync)

                                                            #print(r,p,y, iAzi,iElev,sRange, iR,iP,iY,dotR,dotP,dotY,v,sync)


    if save:
        with open(f"{savepath}.txt", "wb") as fp:
            pickle.dump([winner,winnerParams,running, runningParams], fp)


==> sim/syncline.py <==
import numpy as np
import math

from kinematics import *
from sensors import *
from robots import *

def getGnssPosError(robot, gnss):
    return np.linalg.norm(gnss.getsPos())

def getInsAttError(robot, ins):
    theta_s = np.linalg.norm(ins.getsRPY())
    return math.sqrt(2)*robot.getRange()*math.sqrt(1-math.cos(math.radians(theta_s)))

def getLidarAttError(robot, lidar):
    [sRange, sAzi, sElev] = lidar.getsRangeBearing()
    theta_s = np.linalg.norm([sAzi, sElev])
    return math.sqrt(2)*robot.getRange()*math.sqrt(1-math.cos(math.radians(theta_s)))

def getInsAttError2(robot, ins):
    theta_s = np.linalg.norm(ins.getsRPY())
    return math.radians(theta_s)*robot.getRange()

def getLidarAttError2(robot, lidar):
    [sRange, sAzi, sElev] = lidar.getsRangeBearing()
    theta_s = np.linalg.norm([sAzi, sElev])
    return math.radians(theta_s)*robot.getRange()

def getLidarPosError(robot, lidar):
    return lidar.getsRangeBearing()[0]

def getPosTau(robot, ins):
    sP = np.linalg.norm(ins.getsPos())
    pdot = np.linalg.norm(robot.getMaxV())
    return sP/pdot

def getInsAttTau(robot, ins):
    theta_dot = np.linalg.norm(robot.getMaxAngVel())
    stheta = np.linalg.norm(ins.getsRPY())
    return stheta/theta_dot

def getLidarAttTau(robot, lidar):
    [sRange, sAzi, sElev] = lidar.getsRangeBearing()
    stheta = np.linalg.norm([sAzi, sElev])
    theta_dot = np.linalg.norm(robot.getMaxAngVel())
    return stheta/theta_dot

def getPosGeorefErrorFromTau(robot, tau):
    pdot = np.linalg.norm(robot.getMaxV())
    return (pdot*tau)

def getAttGeorefErrorFromTau(robot, tau):
    theta_dot = np.linalg.norm(robot.getMaxAngVel())
    return math.sqrt(2)*robot.getRange()*math.sqrt(1-math.cos(math.radians(theta_dot*tau)))

def getTauTotalSurvey(sv,uv, gnss, ins_sv, usbl, ins_uv, mbe):
    pDot_sv = np.linalg.norm(sv.getMaxV())
    pDot_uv = np.linalg.norm(uv.getMaxV())
    omega_sv = math.radians(np.linalg.norm(sv.getMaxAngVel()))
    omega_uv = math.radians(np.linalg.norm(uv.getMaxAngVel()))
    r1 = sv.getRange()
    r2 = uv.getRange()

    syncErr = pDot_sv + pDot_uv + omega_sv*r1 + omega_uv*r2
    gnssErr = getGnssPosError(sv, gnss)
    usblErrAtt = getLidarAttError2(sv, usbl)
    usblErrPos = getLidarPosError(sv,usbl)
    insErrSV = getInsAttError2(sv, ins_sv)
    insErrUV = getInsAttError2(uv, ins_uv)
    mbeErrAtt = getLidarAttError2(uv, mbe)
    mbeErrPos = getLidarPosError(uv,mbe)


    sensorErr = gnssErr + usblErrAtt + usblErrPos + insErrSV + insErrUV + mbeErrAtt + mbeErrPos

    tau = sensorErr/syncErr
    return tau


def getTauTotal(robot, gnss, ins, lidar):
    pDot = np.linalg.norm(robot.getMaxV())
    thetaDot = math.radians(np.linalg.norm(robot.getMaxAngVel()))
    range = robot.getRange()

    lidarErr = getLidarAttError2(robot, lidar) + getLidarPosError(robot, lidar)
    insErr = getInsAttError2(robot, ins)
    gnssErr = getGnssPosError(robot, gnss)

    err = gnssErr + insErr + lidarErr
    return err/(pDot+range*thetaDot)


def getTauPos2(robot, gnss, alpha=1.0):
    pDot = np.linalg.norm(robot.getMaxV())
    sPos = np.linalg.norm(gnss.getsPos())
    tauCrit = sPos/pDot
    return tauCrit * alpha

def getTauLidar2(robot, lidar, alpha = 1.0):
    pDot = np.linalg.norm(robot.getMaxV())
    range = robot.getRange()
    thetaDot = math.radians(np.linalg.norm(robot.getMaxAngVel()))
    [sR, sA, sE] = lidar.getsRangeBearing()
    #sTheta = lidar.getsRot()
    sTheta = math.radians(np.linalg.norm([sA, sE]))
    tauCrit = (sR + sTheta*range) / (pDot + thetaDot*range)
    return tauCrit*alpha


def getTauLidar(robot, lidar):
    pDot = np.linalg.norm(robot.getMaxV())
    thetaDot = math.radians(np.linalg.norm(robot.getMaxAngVel()))
    range = robot.getRange()
    [sR, sA, sE] = lidar.getsRangeBearing()
    stheta_L = lidar.getsRot()
    e_att_L = math.sqrt(2)*range*math.sqrt(1-math.cos(stheta_L))
    err = sR + e_att_L
    return err/(pDot+range*thetaDot)

def getTauINS2(robot, ins, alpha=1.0):
    r = robot.getRange()
    pDot = np.linalg.norm(robot.getMaxV())
    sTheta = math.radians(np.linalg.norm(ins.getsRPY()))
    thetaDot = math.radians(np.linalg.norm(robot.getMaxAngVel()))
    tauCrit = sTheta*r/(pDot + thetaDot*r)
    return tauCrit*alpha


def getTauINS(robot, ins):
    pDot = np.linalg.norm(robot.getMaxV())
    thetaDot = math.radians(np.linalg.norm(robot.getMaxAngVel()))
    range = robot.getRange()
    stheta_INS = ins.getsRot()
    e_att_INS = math.sqrt(2)*range*math.sqrt(1-math.cos(stheta_INS))

    err = e_att_INS
    return err/(pDot+range*thetaDot)

def getTau(robot, ins, lidar):
    tau_p_INS = getPosTau(robot, ins)
    e_p  = getPosGeorefErrorFromTau(robot, tau_p_INS)

    tau_nb_INS = getInsAttTau(robot, ins)
    e_att_INS = getAttGeorefErrorFromTau(robot, tau_nb_INS)

    e_p_nb_INS = getPosGeorefErrorFromTau(robot, tau_nb_INS)

    tau_nb_L = getLidarAttTau(robot, lidar)
    e_att_L = getAttGeorefErrorFromTau(robot, tau_nb_L)
    e_p_nb_L = getPosGeorefErrorFromTau(robot, tau_nb_L)


    if e_att_L > e_att_INS and e_att_L > e_p:
        return tau_nb_L
    elif e_att_INS > e_att_L and e_att_INS > e_p:
        return tau_nb_INS
    else:
        return tau_p_INS


def calcSyncLineSurvey(sv, uv, gnss, ins_sv, usbl, ins_uv, mbe, syncs):
    error = list()
    for s in syncs:
        v_sv = np.linalg.norm(sv.getMaxV())
        v_uv = np.linalg.norm(uv.getMaxV())
        omega_sv = math.radians(np.linalg.norm(sv.getMaxAngVel()))
        omega_uv = math.radians(np.linalg.norm(uv.getMaxAngVel()))

        syncError1 = (v_sv + sv.getRange()*omega_sv)*s
        syncError2 = (v_uv + uv.getRange()*omega_uv)*s
        syncError = syncError1 + syncError2

        gnssErr = getGnssPosError(sv, gnss)
        insErr = getInsAttError(sv, ins_sv)
        usblAttErr = getLidarAttError(sv, usbl)
        usblPosErr = getLidarPosError(sv, usbl)

        uvPosErr = gnssErr + insErr + usblAttErr + usblPosErr
        uvInsErr = getInsAttError(uv, ins_uv)
        uvMbeAttErr = getLidarAttError(uv, mbe)
        uvMbePosErr = getLidarPosError(uv, mbe)

        totSensorErr = uvPosErr + uvInsErr + uvMbeAttErr + uvMbePosErr

        error.append(1/(totSensorErr + syncError))

    return error

def calcSyncLineComponentsInvertedSurvey(sv, uv, gnss, ins_sv, usbl, ins_uv, mbe, syncs):
    error = list()
    for s in syncs:
        v_sv = np.linalg.norm(sv.getMaxV())
        v_uv = np.linalg.norm(uv.getMaxV())
        omega_sv = math.radians(np.linalg.norm(sv.getMaxAngVel()))
        omega_uv = math.radians(np.linalg.norm(uv.getMaxAngVel()))

        syncError1 = (v_sv + sv.getRange()*omega_sv)*s
        syncError2 = (v_uv + uv.getRange()*omega_uv)*s
        syncError = syncError1 + syncError2

        gnssErr = getGnssPosError(sv, gnss)
        insErr = getInsAttError(sv, ins_sv)
        usblAttErr = getLidarAttError(sv, usbl)
        usblPosErr = getLidarPosError(sv, usbl)
        usblErr = usblAttErr + usblPosErr

        uvPosErr = gnssErr + insErr + usblAttErr + usblPosErr
        uvInsErr = getInsAttError(uv, ins_uv)
        uvMbeAttErr = getLidarAttError(uv, mbe)
        uvMbePosErr = getLidarPosError(uv, mbe)
        mbeErr = uvMbeAttErr + uvMbePosErr
        totSensorErr = uvPosErr + uvInsErr + uvMbeAttErr + uvMbePosErr
        errorComb = list()
        errorComb.append(insErr)
        errorComb.append(errorComb[-1] + gnssErr)
        errorComb.append(errorComb[-1] + usblErr)
        errorComb.append(errorComb[-1] + uvInsErr)
        errorComb.append(errorComb[-1] + mbeErr)
        errorComb.append(errorComb[-1] + syncError1)
        errorComb.append(errorComb[-1] + syncError2)
        error.append(errorComb)
    return error

def calcSyncLineComponentsInverted(robot, lidar, ins, gnss, syncs):
    error = list()
    for s in syncs:

        syncError = s * (np.linalg.norm(robot.getMaxV()) + robot.getRange()*math.radians(np.linalg.norm(robot.getMaxAngVel())))


        insError = getInsAttError2(robot, ins)
        lidarAttError = getLidarAttError2(robot, lidar)
        lidarPosError = getLidarPosError(robot, lidar)
        gnssError = getGnssPosError(robot, gnss)
        sensError = insError + lidarAttError + gnssError + lidarPosError
        errorComb = list()
        errorComb.append(insError)
        errorComb.append((insError+lidarAttError+lidarPosError))
        errorComb.append((insError+lidarAttError+lidarPosError+gnssError))
        errorComb.append((insError+lidarAttError+lidarPosError+gnssError+syncError))

        error.append(errorComb)

    return error



==> sim/test_kinematics.py <==
import unittest
from kinematics import *


class TestKinematics(unittest.TestCase):
    def test_rotMat(self):
        R = rotMat(90,0,0)
        self.assertEqual(R[1][2], -1)

    def test_bearMat(self):
        B = bearMat(90,0)
        self.assertEqual(B[0][1], -1)

    def test_calcPos(self):
        R_nb = rotMat(43,0,0)
        R_b = bearMat(0,0)
        d = 100

        p = calcPos(R_nb, R_b,d)
        p_exp = np.mat('100;0;0')
        self.assertEqual( (p == p_exp).all(), True)


        R_nb = rotMat(0,90,0)
        R_b = bearMat(0,0)
        d = 100

        p = calcPos(R_nb, R_b,d)

        p_exp = np.mat('0;0;-100')
        self.assertEqual( p[2], -100)

        R_nb = rotMat(0, 90, 0)
        R_b = bearMat(90, 0)
        d = 100

        p = calcPos(R_nb, R_b, d)
        print(p)
        p_exp = np.mat('0;100;0')
        self.assertEqual(p[1], 100)

        R_nb = rotMat(0, 0, 0)
        R_b = bearMat(0, 90)
        d = 100

        p = calcPos(R_nb, R_b, d)
        self.assertEqual(p[2], -100)


    def test_calcBearing(self):
        p_b = np.array([0,0,0]).transpose()
        p_o = np.array([1,0,0]).transpose()
        R_nb = rotMat(0,0,0)
        b = calcBearing(p_b,p_o,R_nb)
        self.assertEqual(b[0],1)
        self.assertEqual(b[1], 0)
        self.assertEqual(b[2], 0)

        p_b = np.array([0,0,0]).transpose()
        p_o = np.array([0.001,0.001,1]).transpose()
        R_nb = rotMat(0,0,0)
        b = calcBearing(p_b,p_o,R_nb)
        self.assertAlmostEqual(b[0],1, places=3)
        self.assertAlmostEqual(b[1], 0, places=3)
        self.assertAlmostEqual(b[2], 90, places=3)


    def test_triangulate(self):
        p_robot = [0,0]
        p_beacon1 = [1,1]
        p_beacon2 = [1,0]
        p_est = triangulate(45, p_beacon1, 0, p_beacon2)
        self.assertAlmostEqual(p_est[0], p_robot[0], places=6)
        self.assertAlmostEqual(p_est[1], p_robot[1], places=6)


    def test_triangulate2(self):
        pr = [0,0]
        t1 = 45
        t2 = 45
        baseline = 1
        po = triangulate2(pr, t1,t2,baseline,0)
        self.assertAlmostEqual(po[0], 0, places=6)
        self.assertAlmostEqual(po[1], math.sin(math.radians(45))*math.cos(math.radians(45)))


    def test_measGnss(self):
        p_eb = [1,2,3]
        self.assertAlmostEqualVec(p_eb, measGnss(p_eb))

        p_eb = [0,0,0]
        ep_eb = [0,0,1]
        self.assertAlmostEqualVec([0,0,1], measGnss(p_eb, ep_eb=ep_eb))


        mu = 1
        v_eb = [0,1,0]
        self.assertAlmostEqualVec([0,1,0], measGnss(p_eb, mu=mu, v_eb=v_eb))

        mu = 1
        omega_nb =[0,0,1]
        p_rgnss = [0,1,0]
        p_hat = measGnss(p_eb, mu=mu, omega_nb=omega_nb, p_rgnss=p_rgnss)
        self.assertAlmostEqualVec([-1,0,0], p_hat)


    def test_measLidar(self):
        p_bo = [2,2,2]
        self.assertAlmostEqualVec([2,2,2], measLidar(p_bo))

        ep_bo = [0,0,1]
        self.assertAlmostEqualVec([2,2,3], measLidar(p_bo, ep_bo=ep_bo))


    def test_measIns(self):
        euler = [0,0,0]
        R_nb = R.from_euler('xyz', euler).as_matrix()
        self.assertAlmostEqualMat(R_nb, measIns(R_nb))

        eR_nb = R.from_euler('xyz', [0,0,math.pi]).as_matrix()
        self.assertAlmostEqualMat(eR_nb, measIns(R_nb, eR_nb=eR_nb))

        mu = 1
        omega_nb = [0,0,math.pi]
        R_hat = measIns(R_nb, mu=mu, omega_nb=omega_nb)
        euler_hat = R.from_matrix(R_hat).as_euler('xyz', degrees=True)
        #self.assertAlmostEqualMat(euler, (euler_hat))

    def test_getPosError(self):
        p_eb = [1,1,1]
        sBear = [0,0,0]
        self.assertAlmostEqualVec([0,0,0], getPosError(p_eb, sBear))

        p_eb = [1,0,0]
        sBear = [10,0,0]
        self.assertAlmostEqualVec([10,0,0], getPosError(p_eb, sBear))

        sBear = [0, 180,0]
        self.assertAlmostEqualVec([-2,0,0], getPosError(p_eb, sBear))


    def test_skewSymmetric(self):
        p1 = [1,2,3]
        p2 = [4,5,6]
        r1 = np.cross(p1,p2)
        rm1 = skewSymmetric(p1)
        r2 = np.array(np.matmul(rm1, p2))
        self.assertAlmostEqualVec(r1,r2[0])

    def test_calcPos2(self):
        p_eb_hat = [1,1,1]
        R_nb_hat = np.identity(3)
        p_bo_hat = [0,0,1]
        self.assertAlmostEqualVec([1,1,2], calcPos2(p_eb_hat, R_nb_hat, p_bo_hat))

        R_nb_hat = R.from_euler('xyz', [0,0,math.pi]).as_matrix()
        self.assertAlmostEqualVec([1,1,2], calcPos2(p_eb_hat, R_nb_hat, p_bo_hat))

        p_bo_hat = [1,0,0]
        self.assertAlmostEqualVec([0,1,1], calcPos2(p_eb_hat, R_nb_hat, p_bo_hat))

        p_gnss_lidar = [0,0,1]
        self.assertAlmostEqualVec([0,1,2], calcPos2(p_eb_hat, R_nb_hat, p_bo_hat, p_gnss_lidar=p_gnss_lidar))

        R_brbl = R.from_euler('xyz', [0,0,math.pi]).as_matrix()

        self.assertAlmostEqualVec([2,1,2], calcPos2(p_eb_hat, R_nb_hat, p_bo_hat, p_gnss_lidar=p_gnss_lidar, R_brbl=R_brbl))


    def test_getBearings(self):

        def test(pb,po,yaw,bl):

            (b1,b2) = getBearings(pb,po, yaw,bl)
            poHat = triangulate2(pb, b1,b2,bl,yaw)
            self.assertAlmostEqual(po[0], poHat[0], places=6)
            self.assertAlmostEqual(po[1], poHat[1])

        pb = np.array([0,0])
        po = np.array([1,1])
        yaw = -45
        bl = 2
        test(pb,po,yaw,bl)

        pb = np.array([0,0])
        po = np.array([-4,4])
        yaw = 45
        bl = 2
        test(pb,po,yaw,bl)

        pb = np.array([0,0])
        po = np.array([-4,4])
        yaw = 40
        bl = 2
        test(pb,po,yaw,bl)

        pb = np.array([0,0])
        po = np.array([-4,4])
        yaw = -60
        bl = 2
        test(pb,po,yaw,bl)

        pb = np.array([0,0])
        po = np.array([4,4])
        yaw = 60
        bl = 2
        test(pb,po,yaw,bl)

        pb = np.array([0,0])
        po = np.array([0,-4])
        yaw = 0
        bl = 2
        test(pb,po,yaw,bl)

    def assertAlmostEqualVec(self, v1,v2):
        self.assertAlmostEqual(v1[0],v2[0])
        self.assertAlmostEqual(v1[1],v2[1])
        self.assertAlmostEqual(v1[2],v2[2])

    def assertAlmostEqualMat(self, m1, m2):
        for i in range(len(m1)):
            for j in range(len(m1[0])):
                self.assertAlmostEqual(m1[i][j], m2[i][j])


if __name__ == '__main__':
    unittest.main()

==> sim/testing.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation as R

from kinematics import *
from robots import *
from sensors import *
from syncline import *
from simulators import *

print(getTauINS2(USV(), SBGEllipse()))
print(getTauINS(USV(), SBGEllipse()))
    
    

for r in [USV(), UAVFixedWing(), UAVMultiRotor(), HuginAuv(), Car(), LargeSurveyVessel(), SmallSurveyVessel()]:
  m = r.getMaxAngVel()
  td = np.linalg.norm(m)
  tr = math.radians(td)
  print(f"{r.getName()}: Max Angular Velocity (rpy) (deg)={m} \Omega_max(deg)={td} \Omega_max (rad)={tr}")


thetaDot = math.radians(np.linalg.norm(USV().getMaxAngVel()))
